Bipartite Bound Information Exists

There exist bipartite quantum states that cost entanglement to create, yet from which no singlet can be distilled. This extreme irreversibility is known as bound entanglement. A quarter-century ago, Gisin and Wolf asked whether classical information theory admits the same phenomenon. Are there correlations, shared by two parties and an eavesdropper, that cost secret bits to create, yet from which none can be distilled? This question is part of a broader program exploring the relation between quantum and classical information theory. We answer it in the affirmative, providing a simple example, a distribution of two bits and a trit. Bound entanglement thus has a classical counterpart, bound information. An even more direct correspondence was originally conjectured, namely that measuring purifications of bound-entangled states yields distributions with bound information. The very states that motivated the conjecture, however, yield no bound information when measured in the standard basis, whereas suitable measurements of purifications of separable states do. The analogy between bound entanglement and bound information thus lies in the accounting of resources, not in a correspondence between individual quantum states and the classical probability distributions induced by measuring them.

==> anc/example3_parity_family.py <==
"""Finite-block calculations for Gisin--Wolf Example 3.

This implements the parity-code filters in Appendix I.6
of "Bipartite Bound Information Exists".

Choose m coordinates, repeat each coordinate r times, and let

    L_m = {u in F_3^m : sum_i u_i = 0}.

For c in {1,2}, the four GGK filtering sets are the expanded copies of

    A1=L_m, A2=B1=L_m+c-shift, B2=L_m-c-shift.

Only the affine coset C_c={u: sum u_i=c} matters.  A word in C_c has a
disjoint-support partner in C_c iff it contains at least one zero.

The weighted residue sums are computed by a three-state dynamic program, so
the calculation is O(m) rather than O(3^m).  Rational alpha values are
handled with exact integers.
"""

from __future__ import annotations

import argparse
from dataclasses import dataclass
from decimal import Decimal, localcontext
from fractions import Fraction


Triple = tuple[int, int, int]


def convolve_residues(state: Triple, weights: Triple) -> Triple:
    out = [0, 0, 0]
    for residue, value in enumerate(state):
        for symbol, weight in enumerate(weights):
            out[(residue + symbol) % 3] += value * weight
    return tuple(out)  # type: ignore[return-value]


@dataclass(frozen=True)
class ExactCertificate:
    alpha: Fraction
    m: int
    r: int
    c: int
    good_overlap: int
    inverse_coset_mass: int
    code_mass: int

    @property
    def squared_margin(self) -> int:
        return (
            self.good_overlap * self.good_overlap
            - self.inverse_coset_mass * self.code_mass
        )

    @property
    def ratio_squared(self) -> Fraction:
        return Fraction(
            self.good_overlap * self.good_overlap,
            self.inverse_coset_mass * self.code_mass,
        )

    @property
    def blocklength(self) -> int:
        return self.m * self.r


def exact_certificate(alpha: Fraction, m: int, r: int, c: int | None = None) -> ExactCertificate:
    if alpha <= 0 or alpha > 5:
        raise ValueError("alpha must satisfy 0 < alpha <= 5")
    if m < 2 or r < 1:
        raise ValueError("m >= 2 and r >= 1 are required")
    if c is None:
        if m % 3 == 0:
            c = 2
        elif m % 3 == 2:
            c = 1
        else:
            raise ValueError("the asymptotic construction skips m == 1 mod 3")
    if c not in (1, 2):
        raise ValueError("c must be 1 or 2")

    # If alpha=p/q, multiplying each repeated-coordinate weight by q^r
    # produces the exact integers below.  The common factor cancels.
    p, q = alpha.numerator, alpha.denominator
    A = (2 * q) ** r
    B = p**r
    C = (5 * q - p) ** r

    all_residues: Triple = (1, 0, 0)
    full_support: Triple = (1, 0, 0)
    for _ in range(m):
        all_residues = convolve_residues(all_residues, (A, B, C))
        full_support = convolve_residues(full_support, (0, B, C))

    good = all_residues[c] - full_support[c]
    inverse = all_residues[(-c) % 3]
    code = all_residues[0]
    return ExactCertificate(alpha, m, r, c, good, inverse, code)


def first_exact_witness(
    alpha: Fraction,
    max_m: int,
    max_r: int,
) -> ExactCertificate | None:
    best: ExactCertificate | None = None
    for r in range(1, max_r + 1):
        for m in range(2, max_m + 1):
            if m % 3 == 1:
                continue
            certificate = exact_certificate(alpha, m, r)
            if certificate.squared_margin <= 0:
                continue
            if best is None or certificate.blocklength < best.blocklength:
                best = certificate
    return best


def decimal_squared_margin(
    alpha: Decimal,
    m: int,
    r: int,
    c: int | None = None,
    precision: int = 80,
) -> Decimal:
    """High-precision normalized margin, useful for threshold bisection."""
    if c is None:
        if m % 3 == 0:
            c = 2
        elif m % 3 == 2:
            c = 1
        else:
            raise ValueError("the asymptotic construction skips m == 1 mod 3")
    with localcontext() as context:
        context.prec = precision
        x = (Decimal(2) / alpha) ** r
        y = ((Decimal(5) - alpha) / alpha) ** r
        all_residues = (Decimal(1), Decimal(0), Decimal(0))
        full_support = (Decimal(1), Decimal(0), Decimal(0))
        for _ in range(m):
            all_residues = convolve_residues(all_residues, (x, Decimal(1), y))
            full_support = convolve_residues(
                full_support, (Decimal(0), Decimal(1), y)
            )
        good = all_residues[c] - full_support[c]
        return +(good * good - all_residues[(-c) % 3] * all_residues[0])


def threshold_decimal(m: int, r: int, precision: int = 60) -> Decimal | None:
    """Estimate a crossing of the criterion in [3,4] by bisection.

    This numerical estimate does not establish uniqueness of the crossing
    or the full parameter range satisfying the criterion.
    """
    with localcontext() as context:
        context.prec = precision
        lo, hi = Decimal(3), Decimal(4)
        if decimal_squared_margin(hi, m, r, precision=precision) <= 0:
            return None
        for _ in range(4 * precision):
            mid = (lo + hi) / 2
            if decimal_squared_margin(mid, m, r, precision=precision) > 0:
                hi = mid
            else:
                lo = mid
        return +(lo + hi) / 2


def parse_fraction(text: str) -> Fraction:
    return Fraction(text)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--alpha", type=parse_fraction, default=Fraction(4))
    parser.add_argument("--m", type=int)
    parser.add_argument("--r", type=int)
    parser.add_argument("--max-m", type=int, default=200)
    parser.add_argument("--max-r", type=int, default=15)
    parser.add_argument("--print-exact-margin", action="store_true")
    args = parser.parse_args()

    if args.m is not None or args.r is not None:
        if args.m is None or args.r is None:
            parser.error("--m and --r must be supplied together")
        certificate = exact_certificate(args.alpha, args.m, args.r)
    else:
        certificate = first_exact_witness(args.alpha, args.max_m, args.max_r)
        if certificate is None:
            print("No positive-rate example found within the requested search bounds.")
            return

    print("alpha                 =", certificate.alpha)
    print("m, r, n               =", certificate.m, certificate.r, certificate.blocklength)
    print("coset residue c       =", certificate.c)
    print("B^2-PQ > 0            =", certificate.squared_margin > 0)
    print("B^2/PQ                =", float(certificate.ratio_squared))
    if args.print_exact_margin:
        print("exact squared margin  =", certificate.squared_margin)
    else:
        print(
            "margin decimal digits =",
            len(str(abs(certificate.squared_margin))),
            "(use --print-exact-margin to display it)",
        )


if __name__ == "__main__":
    main()

